Periodic Pulay method for robust and efficient convergence acceleration of self-consistent field iterations

Pulay's Direct Inversion in the Iterative Subspace (DIIS) method is one of the most widely used mixing schemes for accelerating the self-consistent solution of electronic structure problems. In this work, we propose a simple generalization of DIIS in which Pulay extrapolation is performed at periodic intervals rather than on every self-consistent field iteration, and linear mixing is performed on all other iterations. We demonstrate through numerical tests on a wide variety of materials systems in the framework of density functional theory that the proposed generalization of Pulay's method significantly improves its robustness and efficiency.

==> latex_script.sh <==
#!/bin/sh
latex Manuscript.tex
bibtex Manuscript
latex Manuscript.tex
latex Manuscript.tex
dvips -o Manuscript.ps Manuscript.dvi
ps2pdf Manuscript.ps
evince Manuscript.pdf

